The fate of particles in a volumetrically heated convective fluid at high Prandtl number

The dynamics of suspensions plays a crucial role on the evolution of geophysical systems such as lava lakes, magma chambers and magma oceans. During their cooling and solidification, these magmatic bodies involve convective viscous fluids and dispersed solid crystals that can form either a cumulate or a floating lid by sedimentation. We study such systems based on internal heating convection experiments in high Prandtl fluids bearing plastic beads. We aim to determine the conditions required to produce a floating lid or a sedimented deposit. We show that although the sign of particles buoyancy is the key parameter, it is not sufficient to predict the particles fate. To complement the model we introduce the Shields formalism and couple it with scaling laws describing convection. We propose a generalised Shields number that enables a self-consistent description of the fate of particles in the system, especially the possibility to segregate from the convective bulk. We provide a quantification of the partition of the mass of particles in the different potential reservoirs (bulk suspension, floating lid, settled cumulate) through reconciling the suspension stability framework with the Shields formalism. We illustrate the geophysical implications of the model by revisiting the problem of the stability of flotation crusts on solidifying rocky bodies.

==> Test_MOON.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Fri Jan  8 15:39:37 2021

@author: sturtzcyril
"""

import numpy as np
import matplotlib.pyplot as plt
fsize=15

plt.close('all')
#plt.rc('text', usetex=True)
#plt.rc('font', family='sans-serif')

Dr=100.
eta=100.

zc=0.29

# Earth
RE=6371e3
fE=0.54

# MOON
RM=1737e3
fM=0.88#22

# VESTA
RV=263e3
fV=0.42

Grav=6.67e-11
rho=2800.
alpha=3e-5
Cp=800.
k=4
kappa=k/rho/Cp

rmin=1e-8
rmax=1e-5
r=np.geomspace(rmin,rmax,500)

Qmin=1e-3
Qmax=1e3
Qs=np.geomspace(Qmin,Qmax,500)

def rc(Qs,r,R,f):
    af=(1+f+f**2)/3
    h=R*(1-f)
    H=Qs*3/(1-f)/R
    g=(4./3.)*np.pi*R*rho*Grav
    RaH=af*alpha*rho*g*H*h**5/eta/kappa/k
    return eta*kappa*RaH**(3./8.)/(Dr*h**2*g*zc)

def zeta(Qs,r,R,f):
    af=(1+f+f**2)/3.
    h=R*(1-f)
    H=Qs*3/(1-f)/R
    g=(4./3.)*np.pi*R*rho*Grav
    RaH=af*alpha*rho*g*H*h**5/eta/kappa/k
    return eta*kappa*RaH**(3./8.)/(Dr*g*r*h**2)
    
X,Y= np.meshgrid(Qs,r)  

ZE=zeta(X,Y,RE,fE)
ZM=zeta(X,Y,RM,fM)
ZV=zeta(X,Y,RV,fV)

plt.figure(1)
plt.xscale('log')
plt.yscale('log')

E=plt.contour(X,Y*1e3,ZE,levels=[0.29],colors='tab:blue')#colors=['black','black','black','black','black','black'])#colors=[color1,color2,color3,color4,color5],linewidth=3)#'purple','blue','aquamarine','orange','red','black'])
fmt = 'Earth'
plt.clabel(E, inline=1,fmt=fmt, fontsize=15)#,manual=True)

CS=plt.contour(X,Y*1e3,ZM,levels=[0.29],colors='tab:grey')#colors=['black','black','black','black','black','black'])#colors=[color1,color2,color3,color4,color5],linewidth=3)#'purple','blue','aquamarine','orange','red','black'])
fmt = 'Moon'
plt.clabel(CS, inline=1,fmt=fmt, fontsize=15)#,manual=True)

CS=plt.contour(X,Y*1e3,ZV,levels=[0.29],colors='tab:red')#colors=['black','black','black','black','black','black'])#colors=[color1,color2,color3,color4,color5],linewidth=3)#'purple','blue','aquamarine','orange','red','black'])
fmt = 'Vesta'
plt.clabel(CS, inline=1,fmt=fmt, fontsize=15)#,manual=True)

plt.annotate('Flotation crust',[2e-2,3e-3],fontsize=15)
plt.annotate('No stable crust',[2e1,1.5e-5],fontsize=15)

plt.grid()
plt.xlabel(r'Surface heat flux ($\mathrm{W\, m^{-2}}$)',fontsize=fsize)
plt.ylabel(r'Crystal size ($\mathrm{mm}$)',fontsize=fsize)
plt.xticks(fontsize=fsize)
plt.yticks(fontsize=fsize)

plt.tight_layout()

#%%

import matplotlib.patches as patches

plt.close('all')
def dc(Qs,r,R,f):
    af=(1+f+f**2)/3.
    h=R*(1-f)
    H=Qs*3/(1-f)/R
    g=(4./3.)*np.pi*R*rho*Grav
    RaH=af*alpha*rho*g*H*h**5/eta/kappa/k
    z=eta*kappa*RaH**(3./8.)/(Dr*g*r*h**2)
    
    ds=k/Qs/alpha
    
    return ds*(1-z/zc)

r=np.geomspace(1e-6,1e-2,500)

X,Y=np.meshgrid(Qs,r)

dcrust=dc(X,Y,RM,fM)*1e-3

plt.figure(1)
plt.xscale('log')
plt.yscale('log')

CS=plt.contour(X,Y*1e3,dcrust,levels=[1,10,40,100],colors='tab:blue')#colors=['black','black','black','black','black','black'])#colors=[color1,color2,color3,color4,color5],linewidth=3)#'purple','blue','aquamarine','orange','red','black'])
fmt = '%s km'.format(1.0)
plt.clabel(CS, inline=1,fmt=fmt, fontsize=15,manual=True)

plt.axhline(100,label='Flotation crust maximal thickness')


top1=0.1
bot1=0.05
top2=bot1
bot2=0.023
plt.fill_between(Qs, bot1, top1,where=Qs<1,alpha=0.3,color='red',label='Elkins-Tanton et al. (2011)')
Y1=[top2,top2]
X1=[4e-2,0.4]
Y2=[bot2,bot2]
plt.fill_between(X1,Y1,Y2,alpha=0.3,color='blue',label='Maurice et al. (2020)')
plt.ylim([1e-3,1e1])
plt.grid()
plt.xlabel(r'Surface heat flux ($\mathrm{W\, m^{-2}}$)',fontsize=fsize)
plt.ylabel(r'Crystal size ($\mathrm{mm}$)',fontsize=fsize)
plt.xticks(fontsize=fsize)
plt.yticks(fontsize=fsize)
plt.legend(fontsize=fsize)
plt.tight_layout()

#%%

